Study of bulk properties of the system formed in U+U collisions at $\sqrt{s_{\mathrm NN}}$ =~2.12~GeV using JAM model

The Lanzhou Cooling-Storage-Ring facility is set to conduct experiments involving Uranium-Uranium collisions at the center of mass energies ranging from 2.12 to 2.4 GeV. Our investigation is focused on various bulk observables, which include charged particle multiplicity ($N_{\text{ch}}$), average transverse momentum ($\langle p_{\text{T}}\rangle$), initial eccentricity ($\epsilon_{n}$), and flow harmonics ($v_{n}$), for different orientations of U+U collisions within the range of $0^{\circ} < \theta < 120 ^{\circ}$ at $\sqrt{s_{\mathrm NN}} = 2.12$ GeV ($p_{\mathrm lab}$ = 500 MeV). Among the various collision configurations at this energy, the tip-tip scenario emerged with the highest average charged particle multiplicity, denoted as $\langle N_{\text{ch}} \rangle$. Notably, both the second and third-order eccentricities, $\epsilon_{2,3}$, revealed intricate patterns as they varied with impact parameter across distinct configurations. The tip-tip configuration displayed the most pronounced magnitude of rapidity-odd directed flow ($v_{1}$), whereas the body-body configuration exhibited the least pronounced magnitude. Concerning elliptic flow ($v_{2}$) near mid-rapidity ($\eta < 1.0$), a negative sign is observed for all configurations except for the side-side exhibited a distinctly positive sign. Within the spectrum of configurations, the body-body scenario displayed the highest magnitude of $v_{2}$. For reaction plane correlated triangular flow ($v_{3}$), the body-body configuration emerged with the largest magnitude while the side-side exhibited the smallest magnitude. Our study seeks to establish a fundamental understanding of various U+U collision configurations in preparation for the forthcoming CEE experiment.

==> clear.sh <==
rm -i *.aux *.bbl *.blg *.dvi *.log 


==> run.sh <==
latex draft
bibtex draft
latex draft
latex draft
pdflatex draft.tex

